Approximate encoded permutations and piecewise quantum adders

We present a paradigm for constructing approximate quantum circuits from reversible classical circuits that operate on many possible encodings of an input and send almost all encodings of that input to an encoding of the correct output. We introduce oblivious carry runways, which use piecewise addition circuits to perform approximate encoded additions and reduce the asymptotic depth of addition to $O(\lg \lg n)$. We show that the coset representation of modular integers (Zalka 2006) is an approximate encoded modular addition, and that it can be used in combination with oblivious carry runways. We prove error bounds on these approximate representations, and use them to construct 2s-complement adders and modular adders with lower costs than in previous work at register sizes relevant in practice.

==> anc/plot_costs.py <==
import math
import functools
from typing import NamedTuple, Union
import matplotlib.pyplot as plt


CODE_DISTANCE = 31
LOGICAL_QUBIT_AREA = 2 * (CODE_DISTANCE+1)**2  # physical qubits
FACTORY_DEPTH = 6.5 * 31  # microseconds
FACTORY_AREA = 12 * 6 * LOGICAL_QUBIT_AREA  # physical qubits
FACTORY_PRODUCTION_RATE = 1 / FACTORY_DEPTH  # MegaHertz
REACTION_TIME = 10  # microseconds
FACTORY_ROUTING_OVERHEAD = 0.5
FACTORY_VOLUME = FACTORY_DEPTH * FACTORY_AREA
SINGLE_THREADED_TOFFOLI_RATE = 1 / REACTION_TIME


class Cost(NamedTuple('BaseCost', [
    ('n', int),
    ('k', int),
    ('toffoli_count', int),
    ('ancilla_count', int),
    ('measure_depth', int),
    ('trace_distance', float),
])):
    @property
    def duration(self) -> int:  # microseconds
        return max(1, self.measure_depth * REACTION_TIME)

    @property
    def total_space(self) -> int:
        toffoli_rate = self.toffoli_count / self.duration  # MegaHertz
        factory_count = int(math.ceil(toffoli_rate / FACTORY_PRODUCTION_RATE))
        factory_area = FACTORY_AREA * factory_count
        routing_area = factory_area * FACTORY_ROUTING_OVERHEAD
        qubit_area = (self.ancilla_count + self.n) * LOGICAL_QUBIT_AREA
        return qubit_area + routing_area + factory_area

    @property
    def total_volume(self) -> int:
        return self.total_space * self.duration


def gidney_ripple_carry_adder_cost(n: int, k: int) -> Cost:
    return Cost(n=n,
                k=k,
                toffoli_count=k*max(0, n-1),
                ancilla_count=n - 1,
                measure_depth=k*max(0, 2*n-3),
                trace_distance=0)


def cuccaro_ripple_carry_adder_cost(n: int, k: int) -> Cost:
    """
    Args:
        n: Register size being operated on.
        k: Number of additions to perform.
    """
    return Cost(n=n,
                k=k,
                toffoli_count=k*max(0, 2*n-3),
                ancilla_count=0,
                measure_depth=k*max(0, 2*n-3),
                trace_distance=0)


def cuccaro_ripple_carry_modular_adder_cost(n: int, k: int) -> Cost:
    """
    Args:
        n: Register size being operated on.
        k: Number of additions to perform.
    """
    # a += b  [adder costs 2n]
    # c = a >= N  [comparison costs 2n]
    # if c: a -= N  [conditional adder costs 4n]
    # del c = a < N - b  [comparison costs 2n]
    return Cost(n=n,
                k=k,
                toffoli_count=k*10*n,
                ancilla_count=1,
                measure_depth=k*10*n,
                trace_distance=0)


def gidney_ripple_carry_modular_adder_cost(n: int, k: int) -> Cost:
    """
    Args:
        n: Register size being operated on.
        k: Number of additions to perform.
    """
    # a += b  [adder costs n]
    # c = a >= N  [comparison costs n]
    # if c: a -= N  [conditional adder costs 2n]
    # del c = a < N - b  [comparison costs n]
    return Cost(n=n,
                k=k,
                toffoli_count=k*5*n,
                ancilla_count=n+1,
                measure_depth=k*10*n,
                trace_distance=0)


def w(n: int) -> int:
    """Number of set bits in an integer. The Hamming weight. The pop count."""
    assert n >= 0
    t = 0
    while n:
        n &= n-1
        t += 1
    return t


def lg(n: Union[int, float]) -> int:
    """Ceiling of the base-2 logarithm, clamped to be at least 0."""
    if n <= 1:
        return 0
    return int(math.ceil(math.log2(n)))


def log_depth_adder_cost(n: int, k: int) -> Cost:
    """
    Args:
        n: Register size being operated on.
        k: Number of additions to perform.
    """
    tof = max(1, 10*n - 3 * w(n) - 3 * w(n-1)  - 3 * lg(n) - 3 * lg(n-1) - 7)
    dep = max(1, lg(n) + lg(n-1) + lg(n/3) + lg((n-1)/3) + 14 - 2 - 4)
    return Cost(n=n,
                k=k,
                toffoli_count=tof * k,
                ancilla_count=max(0, 2*n - w(n) - lg(n) - 1),
                measure_depth=dep * k,
                trace_distance=0)


def log_depth_modular_adder_cost(n: int, k: int) -> Cost:
    """
    Args:
        n: Register size being operated on.
        k: Number of additions to perform.
    """
    # a += b  [added ]
    # c = a >= N  [comparison using adder]
    # if c: a -= N  [conditional adder; +n tofs +lg(n) depth]
    # del c = a < N - b  [comparison using adder]
    non_mod = log_depth_adder_cost(n, k)
    return Cost(n=n,
                k=k,
                toffoli_count=non_mod.toffoli_count * 4 + n*k,
                ancilla_count=non_mod.ancilla_count + 1,
                measure_depth=non_mod.measure_depth * 4 + lg(n) * k,
                trace_distance=0)


def required_padding(max_trace_distance: float, k: int, r: int):
    """
    Args:
        max_trace_distance: Error bound between 0 and 1.
        k: Number of additions that will be performed.
        r: Number of carry runways.
    """
    return lg(k*r / (max_trace_distance/2)**2)


def piecewise_adder_cost(n: int,
                         k: int,
                         s: int,
                         max_trace_distance: float
                         ) -> Cost:
    """
    Args:
        k: Number of additions that will be performed.
        n: Register size being operated on (not including runways).
        s: Spacing between runways in bits.
        max_trace_distance: Error bound between 0 and 1.
    """
    r = int(math.ceil(n / s)) - 1
    if r == 0:
        return cuccaro_ripple_carry_adder_cost(n, k)
    m = required_padding(max_trace_distance, k=k, r=r)
    padded = cuccaro_ripple_carry_adder_cost(n=s + m, k=k)
    end = cuccaro_ripple_carry_adder_cost(n=n - s * r, k=k)
    return Cost(n=n,
                k=k,
                toffoli_count=padded.toffoli_count * r + end.toffoli_count,
                measure_depth=max(padded.measure_depth, end.measure_depth),
                trace_distance=2 * math.sqrt(k * r * 2**-m),
                ancilla_count=r*m)


def piecewise_modular_adder_cost(n: int,
                                 k: int,
                                 s: int,
                                 max_trace_distance: float
                                 ) -> Cost:
    """
    Args:
        k: Number of additions that will be performed.
        n: Register size being operated on (not including runways).
        s: Spacing between runways in bits.
        max_trace_distance: Error bound between 0 and 1.
    """
    r = int(math.ceil(n / s)) - 1
    m = required_padding(max_trace_distance, k=k, r=r+1)
    if r == 0:
        return cuccaro_ripple_carry_adder_cost(n+m, k)
    padded = cuccaro_ripple_carry_adder_cost(n=s + m, k=k)
    end = cuccaro_ripple_carry_adder_cost(n=n - s * r + m, k=k)
    return Cost(n=n,
                k=k,
                toffoli_count=padded.toffoli_count * r + end.toffoli_count,
                measure_depth=max(padded.measure_depth, end.measure_depth),
                trace_distance=2 * math.sqrt(k * (r+1) * 2**-m),
                ancilla_count=(r+1)*m)


def plot_non_modular():
    ns = [int(math.floor(0.5+math.sqrt(2)**k)) for k in range(4*2, 20*2)]
    k_func = lambda n: n**2

    strategies = [
        ('Ripple-carry (Cuccaro)', cuccaro_ripple_carry_adder_cost, {'linewidth': 3}),
        ('Ripple-carry (Gidney)', gidney_ripple_carry_adder_cost, {}),
        ('Carry-lookahead (Draper et al)', log_depth_adder_cost, {'linewidth': 3}),
    ]
    for s in [64, 128, 256, 512, 1024, 2048]:
        f = functools.partial(piecewise_adder_cost, s=s, max_trace_distance=0.01)
        strategies.append(('Runway every {} bits'.format(s), f, {'linestyle': '--' if s != 256 else '-'}))

    costs = [[f(n, k_func(n)) for n in ns] for _, f, _ in strategies]

    depths = [[c.measure_depth for c in cs] for cs in costs]
    depths_per_add = [[v / k_func(n) for n, v in zip(ns, vs)] for vs in depths]

    tofs = [[c.toffoli_count for c in cs] for cs in costs]
    tofs_per_add = [[v / k_func(n) / n for n, v in zip(ns, vs)] for vs in tofs]

    vols = [[c.total_volume for n, c in zip(ns, cs)] for cs in costs]
    qubit_seconds = 10**6
    vols_per_add = [[v / k_func(n) / n / qubit_seconds for n, v in zip(ns, vs)] for vs in vols]

    spaces = [[c.total_space / LOGICAL_QUBIT_AREA for n, c in zip(ns, cs)] for cs in costs]
    spaces_per_add = [[s / n for n, s in zip(ns, ss)] for ss in spaces]

    plt.figure()
    plt.title('Depth per addition')
    for (k, _, s), v in zip(strategies, depths_per_add):
        plt.plot(ns, v, label=k, **s)
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim(min(ns), max(ns))
    plt.xlabel('Register size (n)')
    plt.ylabel('Measurement depth per addition (V/k)')
    plt.legend()
    plt.savefig('plot-depth.png', figsize=(1024, 1024))

    plt.figure()
    plt.title('Toffolis per addition per register size')
    for (k, _, s), v in zip(strategies, tofs_per_add):
        plt.plot(ns, v, label=k, **s)
    plt.xscale('log')
    plt.xlim(min(ns), max(ns))
    plt.xlabel('Register size (n)')
    plt.ylabel('Toffolis per addition per register size (V/k/n)')
    plt.legend()
    plt.savefig('plot-toffoli.png', figsize=(1024, 1024))

    plt.figure()
    plt.title('Volume per addition per register size')
    for (k, _, s), v in zip(strategies, vols_per_add):
        plt.plot(ns, v, label=k, **s)
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim(min(ns), max(ns))
    plt.xlabel('Register size (n)')
    plt.ylabel('Qubitseconds per addition per register qubit (V/k/n)')
    plt.legend()
    plt.savefig('plot-volume.png', figsize=(1024, 1024))

    plt.figure()
    plt.title('Average logical qubits during addition per register size')
    for (k, _, s), v in zip(strategies, spaces_per_add):
        plt.plot(ns, v, label=k, **s)
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim(min(ns), max(ns))
    plt.xlabel('Register size (n)')
    plt.ylabel('Average logical space usage factor (S/n)')
    plt.legend()
    plt.savefig('plot-space.png', figsize=(1024, 1024))


def plot_modular():
    ns = [int(math.floor(0.5 + math.sqrt(2)**k)) for k in
          range(4 * 2, 20 * 2)]
    k_func = lambda n: n**2

    strategies = [
        ('Via ripple-carry (Cuccaro)', cuccaro_ripple_carry_modular_adder_cost, {'linewidth': 3}),
        ('Via ripple-carry (Gidney)', gidney_ripple_carry_modular_adder_cost, {}),
        ('Via carry-lookahead (Draper et al)', log_depth_modular_adder_cost, {'linewidth': 3}),
    ]
    for s in [64, 128, 256, 512, 1024, 2048]:
        f = functools.partial(piecewise_adder_cost, s=s,
                              max_trace_distance=0.01)
        strategies.append(('Runway every {} bits'.format(s), f,
                           {'linestyle': '--' if s != 256 else '-'}))

    costs = [[f(n, k_func(n)) for n in ns] for _, f, _ in strategies]

    depths = [[c.measure_depth for c in cs] for cs in costs]
    depths_per_add = [[v / k_func(n) for n, v in zip(ns, vs)] for vs in
                      depths]

    tofs = [[c.toffoli_count for c in cs] for cs in costs]
    tofs_per_add = [[v / k_func(n) / n for n, v in zip(ns, vs)] for vs in
                    tofs]

    vols = [[c.total_volume for n, c in zip(ns, cs)] for cs in costs]
    qubit_seconds = 10**6
    vols_per_add = [
        [v / k_func(n) / n / qubit_seconds for n, v in zip(ns, vs)] for vs
        in vols]

    spaces = [[c.total_space / LOGICAL_QUBIT_AREA for n, c in zip(ns, cs)]
              for cs in costs]
    spaces_per_add = [[s / n for n, s in zip(ns, ss)] for ss in spaces]

    plt.figure()
    plt.title('Depth per modular addition')
    for (k, _, s), v in zip(strategies, depths_per_add):
        plt.plot(ns, v, label=k, **s)
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim(min(ns), max(ns))
    plt.xlabel('Register size (n)')
    plt.ylabel('Measurement depth per modular addition (V/k)')
    plt.legend()
    plt.savefig('plot-depth-mod.png', figsize=(1024, 1024))

    plt.figure()
    plt.title('Toffolis per modular addition per register size')
    for (k, _, s), v in zip(strategies, tofs_per_add):
        plt.plot(ns, v, label=k, **s)
    plt.xscale('log')
    plt.xlim(min(ns), max(ns))
    plt.xlabel('Register size (n)')
    plt.ylabel('Toffolis per modular addition per register size (V/k/n)')
    plt.legend()
    plt.savefig('plot-toffoli-mod.png', figsize=(1024, 1024))

    plt.figure()
    plt.title('Volume per modular addition per register size')
    for (k, _, s), v in zip(strategies, vols_per_add):
        plt.plot(ns, v, label=k, **s)
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim(min(ns), max(ns))
    plt.xlabel('Register size (n)')
    plt.ylabel('Qubitseconds per modular addition per register qubit (V/k/n)')
    plt.legend()
    plt.savefig('plot-volume-mod.png', figsize=(1024, 1024))

    plt.figure()
    plt.title('Average logical qubits during modular addition per register size')
    for (k, _, s), v in zip(strategies, spaces_per_add):
        plt.plot(ns, v, label=k, **s)
    plt.xscale('log')
    plt.yscale('log')
    plt.xlim(min(ns), max(ns))
    plt.xlabel('Register size (n)')
    plt.ylabel('Average logical space usage factor (S/n)')
    plt.legend()
    plt.savefig('plot-space-mod.png', figsize=(1024, 1024))


if __name__ == '__main__':
    plot_non_modular()
    plot_modular()
    plt.show()

